Enumerating the Prime Alternating Links

This is the third paper in a series devoted to enumerating the prime alternating knots and links. This paper establishes a method for enumerating the prime alternating links. It is shown that one may choose any prime alternating link diagram of a given minimal crossing size and by applications of just two operators (T and OTS, introduced in the first paper in the series, Enumerating the Prime Alternating Knots, Part I) to the selected seed link, one obtains all prime alternating link diagrams of the desired minimal crossing size.

==> knot.mac <==
\input jktr.sty
% was jktr1.sty
\input xy
\xyoption{knot}
\input xypic
\xyoption{ps}
\xyoption{dvips}
\xyoption{curve}
\xyoption{arc}
\xyoption{arrow}
\xyoption{poly}
\xyoption{line}
\xyoption{frame}
%\UseDVIPSspecials\relax
%-------------------------------
\def\flype#1,#2,#3,{(#1,#2,#3)}
\def\teetwo{T_2^+}
\def\gn#1{\hbox{gn}(#1)}

%----------------------START OF DATA FILE----------------------------------
\textwidth=5truein
\textheight=7.56truein

%--------------------------------------------------------------------------
%DEFINITIONS
\def\sarcenter#1{\par\if\lastskip>8pt\else\vskip8pt plus 3pt minus 2pt\fi\dimen0=\hsize\advance\dimen0 by -\leftskip\advance%
 \dimen0 by -\rightskip\noindent\hbox to \dimen0{\hfill #1\hfill}\par
 \vskip8pt plus 3pt minus 2pt}
\def\sarnoindent{\vskip-\parskip\noindent} 
%% temporary code
\def\square{\hbox{\vrule height .3\baselineskip width .3\baselineskip depth 0pt}}
%% end temporary code

\def\qed{\hbox{${\vcenter{\vbox{                        %HOLLOW SQUARE
   \hrule height 0.4pt\hbox{\vrule width 0.4pt height 6pt
   \kern5pt\vrule width 0.4pt}\hrule height 0.4pt}}}$}}

\def\Box{\hbox{${\vcenter{\vbox{                        %HOLLOW SQUARE
   \hrule height 0.4pt\hbox{\vrule width 0.4pt height 6pt
   \kern5pt\vrule width 0.4pt}\hrule height 0.4pt}}}$}}

\renewcommand{\thefootnote}{\fnsymbol{footnote}}  %USE SYMBOLIC FOOTNOTE

\def\theequation{\thesectionc.\arabic{equation}}  %FOR SETTING EQ.~(1.1)
%--------------------------------------------------------------------------

\setlength{\textheight}{7.7truein}  %for 2nd page onwards

\normalsize\textlineskip
\thispagestyle{empty}
\setcounter{page}{1}


\endinput




   intro.tex

                   Name: 
                         intro.tex
                    Type: 
                         TeX Document (application/x-tex)
                Encoding: 
                         7bit
          Download Status: 
                         Not downloaded with message






% Style file for the
% Journal of Knot Theory and Its Ramifications (JKTR)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


\oddsidemargin=\evensidemargin
\addtolength{\oddsidemargin}{-30pt}
\addtolength{\evensidemargin}{-30pt}
\headsep=15pt
\baselineskip=13pt



%-----------------NEW ADDITIONS TO EXISTING ARTICLE.STY--------------------
\catcode`\@=11
\long\def\@makefntext#1{
\protect\noindent \hbox to 3.2pt {\hskip-.9pt  
$^{{\eightrm\@thefnmark}}$\hfil}#1\hfill}               %CAN BE USED 
                       
%\def\thefootnote{\fnsymbol{footnote}}
%\def\@makefnmark{\hbox to 0pt{$^{\@thefnmark}$\hss}}   %ORIGINAL 
        
\def\ps@myheadings{\let\@mkboth\@gobbletwo              %SIZE OF R/H NOS.
\def\@oddhead{\hbox{}
\rightmark\hfil\eightrm\thepage}   
\def\@oddfoot{}\def\@evenhead{\eightrm\thepage\hfil
\leftmark\hbox{}}\def\@evenfoot{}
\def\sectionmark##1{}\def\subsectionmark##1{}}

\catcode`@=11                                %SIZE OF OPENING PAGE NO.
\def\ps@plain{\let\@mkboth\@gobbletwo
     \def\@oddhead{}\def\@oddfoot{\eightrm\hfil\thepage
     \hfil}\def\@evenhead{}\let\@evenfoot\@oddfoot}


%-------------------------START OF JKTR1.STY------------------------------

\newcommand{\symbolfootnote}{\renewcommand{\thefootnote}
        {\fnsymbol{footnote}}}
\renewcommand{\thefootnote}{\fnsymbol{footnote}}
\newcommand{\alphfootnote}
        {\setcounter{footnote}{0}
         \renewcommand{\thefootnote}{\sevenrm\alph{footnote}}}

%-------------------------------------------------------------------------
%NEW DEFINED SECTION COMMANDS 
\newcounter{sectionc}\newcounter{subsectionc}\newcounter{subsubsectionc}
\renewcommand{\section}[1] {\vspace{12pt}\addtocounter{sectionc}{1} 
\setcounter{subsectionc}{0}\setcounter{subsubsectionc}{0}\noindent 
        {\tenbf\thesectionc. #1}\par\vspace{5pt}}
\renewcommand{\subsection}[1] {\vspace{12pt}\addtocounter{subsectionc}{1} 
        \setcounter{subsubsectionc}{0}\noindent 
        {\bf\thesectionc.\thesubsectionc. 
        {\kern1pt \bfit #1}}\par\vspace{5pt}}
\renewcommand{\subsubsection}[1] {\vspace{12pt}
        \addtocounter{subsubsectionc}{1}
        \noindent
        {\tenrm\thesectionc.\thesubsectionc.\thesubsubsectionc. {\kern1pt 
        \it #1}}\par\vspace{5pt}}
\newcommand{\nonumsection}[1] {\vspace{12pt}\noindent{\tenbf #1}
        \par\vspace{5pt}}

%--------------------------------------------------------------------------
%NEW MACRO TO HANDLE APPENDICES
\newcounter{appendixc}
\newcounter{subappendixc}[appendixc]
\newcounter{subsubappendixc}[subappendixc]
\renewcommand{\thesubappendixc}{\Alph{appendixc}.\arabic{subappendixc}}
\renewcommand{\thesubsubappendixc}
        {\Alph{appendixc}.\arabic{subappendixc}.\arabic{subsubappendixc}}

\renewcommand{\appendix}[1] {\vspace{12pt}      %Appendix A. Heading +
        \refstepcounter{appendixc}              %Appendix A (11/5/94)
        \setcounter{figure}{0}
        \setcounter{table}{0}
        \setcounter{lemma}{0}
        \setcounter{proposition}{0}
        \setcounter{theorem}{0}
        \setcounter{corollary}{0}
        \setcounter{definition}{0}
        \setcounter{equation}{0}
        \renewcommand{\thefigure}{\Alph{appendixc}.\arabic{figure}}
        \renewcommand{\thetable}{\Alph{appendixc}.\arabic{table}}
        \renewcommand{\theappendixc}{\Alph{appendixc}}
        \renewcommand{\thelemma}{\Alph{appendixc}.\arabic{lemma}}
        \renewcommand{\theproposition}{\Alph{appendixc}.\arabic{proposition}}
        \renewcommand{\thetheorem}{\Alph{appendixc}.\arabic{theorem}}
        \renewcommand{\thedefinition}{\Alph{appendixc}.\arabic{definition}}
        \renewcommand{\thecorollary}{\Alph{appendixc}.\arabic{corollary}}
        \renewcommand{\theequation}{\Alph{appendixc}.\arabic{equation}}
%       \noindent{\tenbf Appendix \theappendixc. #1}\par\vspace{5pt}}
        \noindent{\tenbf Appendix \theappendixc #1}\par\vspace{5pt}}

\newcommand{\APPENDIX}[1] {\vspace{12pt}        %Appendix. Heading +
        \refstepcounter{appendixc}              %Appendix (11/5/94)
        \setcounter{figure}{0}
        \setcounter{table}{0}
        \setcounter{equation}{0}
        \renewcommand{\thefigure}{\Alph{appendixc}.\arabic{figure}}
        \renewcommand{\thetable}{\Alph{appendixc}.\arabic{table}}
        \renewcommand{\theappendixc}{\Alph{appendixc}}
        \renewcommand{\theequation}{\Alph{appendixc}.\arabic{equation}}
%       \noindent{\tenbf Appendix \theappendixc. #1}\par\vspace{5pt}}
        \noindent{\tenbf Appendix#1}\par\vspace{5pt}}

\newcommand{\subappendix}[1] {\vspace{12pt}     %A.1. Heading (1/7/94)
        \refstepcounter{subappendixc}
%       \noindent{\bf Appendix \thesubappendixc.{\bfit #1}}
        \noindent{\bf \thesubappendixc{\bfit #1}}
        \par\vspace{5pt}}

\newcommand{\subsubappendix}[1] {\vspace{12pt}  %A.1.1. Heading (1/7/94)
        \refstepcounter{subsubappendixc}
%       \noindent{\rm Appendix \thesubsubappendixc.{\tenit #1}}
        \noindent{\rm \thesubsubappendixc{\tenit #1}}
        \par\vspace{5pt}}

%--------------------------------------------------------------------------
%FOLLOWING THREE COMMANDS ARE FOR `LIST' COMMAND.
\topsep=0in\parsep=0in\itemsep=0in
\parindent=15pt

%--------------------------------------------------------------------------
\newcommand{\textlineskip}{\baselineskip=13pt}
\newcommand{\smalllineskip}{\baselineskip=10pt}

%--------------------------------------------------------------------------
\newcommand{\copyrightheading}[1]
        {\vspace*{-2.5cm}\smalllineskip{\flushleft
        {\footnotesize Journal of Knot Theory and Its Ramifications #1}\\
        {\footnotesize \copyright\kern2pt World Scientific 
         Publishing Company}\\
         }}

%--------------------------------------------------------------------------
%MACRO FOR PUBLISHER INFORMATION SECTION
\newcommand{\pub}[1]{{\begin{center}\footnotesize\smalllineskip %
        Received #1\\
        \end{center}
        }}

\newcommand{\publisher}[2]{{\begin{center}\footnotesize\smalllineskip 
        Received #1\\
        Revised #2
        \end{center}
        }}

%--------------------------------------------------------------------------
%MACRO FOR ABSTRACT BLOCK
\def\abstracts#1#2#3#4{{
        \centering{\begin{minipage}{4.5in}\footnotesize\baselineskip=10pt
        \centerline{ABSTRACT} 
        \parindent=15pt #1\par 
        \parindent=15pt #2\par
        \parindent=15pt #3\par
        \parindent=15pt #4\par
        \end{minipage}}\par}} 

%--------------------------------------------------------------------------
%MARCO FOR KEYWORDS BLOCK
\def\keywords#1{{ 
        \centering{\begin{minipage}{4.5in}\footnotesize\baselineskip=10pt
        {\footnotesize\it Keywords}\/: #1
        \end{minipage}}\par}}

%-------------------------------------------------------------------------
%NEW MACRO FOR BIBLIOGRAPHY
\newcommand{\bibit}{\nineit}
\newcommand{\bibbf}{\ninebf}
\renewenvironment{thebibliography}[1]
        {\frenchspacing
         \ninerm\baselineskip=11pt
         \begin{list}{[\arabic{enumi}]}
        {\usecounter{enumi}\setlength{\parsep}{0pt}
         \setlength{\leftmargin 13.7pt}{\rightmargin 0pt} [1--9] ITEMS
%        \setlength{\leftmargin 19pt}{\rightmargin 0pt}   %[10--99] ITEMS
%        \setlength{\leftmargin 24pt}{\rightmargin 0pt}   %[100] ITEMS
         \setlength{\itemsep}{0pt} \settowidth
        {\labelwidth}{[#1]}\sloppy}}{\end{list}}

%-------------------------------------------------------------------------
%LIST ENVIRONMENTS
\newcounter{itemlistc}
\newcounter{romanlistc}
\newcounter{alphlistc}
\newcounter{arabiclistc}

\newenvironment{itemlist}
        {\setcounter{itemlistc}{0}
         \begin{list}{$\bullet$}
        {\usecounter{itemlistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

\newenvironment{romanlist}
        {\setcounter{romanlistc}{0}
         \begin{list}{$($\roman{romanlistc}$)$}
        {\usecounter{romanlistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

\newenvironment{alphlist}
        {\setcounter{alphlistc}{0}
         \begin{list}{$($\alph{alphlistc}$)$}
        {\usecounter{alphlistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

\newenvironment{arabiclist}
        {\setcounter{arabiclistc}{0}
         \begin{list}{\arabic{arabiclistc}}
        {\usecounter{arabiclistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

%--------------------------------------------------------------------------
%FIGURE CAPTION
\newcommand{\fcaption}[1]{
        \refstepcounter{figure}
        \setbox\@tempboxa = \hbox{\footnotesize Fig.~\thefigure. #1}
        \ifdim \wd\@tempboxa > 5in
           {\begin{center}
        \parbox{5in}{\footnotesize\smalllineskip Fig.~\thefigure. #1}
            \end{center}}
        \else
             {\begin{center}
             {\footnotesize Fig.~\thefigure. #1}
              \end{center}}
        \fi}

%--------------------------------------------------------------------------
%TABLE CAPTION
\newcommand{\tcaption}[1]{
        \refstepcounter{table}
        \setbox\@tempboxa = \hbox{\footnotesize Table~\thetable. #1}
        \ifdim \wd\@tempboxa > 5in
           {\begin{center}
        \parbox{5in}{\footnotesize\smalllineskip Table~\thetable. #1}
            \end{center}}
        \else
             {\begin{center}
             {\footnotesize Table~\thetable. #1}
              \end{center}}
        \fi}

%--------------------------------------------------------------------------
%ACKNOWLEDGEMENT: this portion is from John Hershberger
%\def\@citex[#1]#2{\if@filesw\immediate\write\@auxout%
%       {\string\citation{#2}}\fi
%\def\@citea{}\@cite{\@for\@citeb:=#2\do
%       {\@citea\def\@citea{,}\@ifundefined
%       {b@\@citeb}{{\bf ?}\@warning
%       {Citation `\@citeb' on page \thepage \space undefined}}
%       {\csname b@\@citeb\endcsname}}}{#1}}

%\newif\if@cghi
%\def\cite{\@cghitrue\@ifnextchar [{\@tempswatrue
%       \@citex}{\@tempswafalse\@citex[]}}
%\def\citelow{\@cghifalse\@ifnextchar [{\@tempswatrue
%       \@citex}{\@tempswafalse\@citex[]}}
%\def\@cite#1#2{{$\null^{#1}$\if@tempswa\typeout
%       {IJCGA warning: optional citation argument 
%       ignored: `#2'} \fi}}
%\newcommand{\citeup}{\cite}

%--------------------------------------------------------------------------
%FOR SUB/SUPERSCRIPT BOLDFACED + ITALICS
\def\pmb#1{\setbox0=\hbox{#1}
        \kern-.025em\copy0\kern-\wd0
        \kern.05em\copy0\kern-\wd0
        \kern-.025em\raise.0433em\box0}
\def\mbi#1{{\pmb{\mbox{\scriptsize ${#1}$}}}}
\def\mbr#1{{\pmb{\mbox{\scriptsize{#1}}}}}

%--------------------------------------------------------------------------
%FOR FNSYMBOL FOOTNOTE AND ALPH{FOOTNOTE} 
\def\fnm#1{$^{\mbox{\scriptsize #1}}$}          %TYPE AS \FNM{A}\FNT{A}
\def\fnt#1#2{\footnotetext{\kern-.3em
        {$^{\mbox{\scriptsize #1}}$}{#2}}}

%--------------------------------------------------------------------------
%FOR CREATING THE OPENING PAGE NUMBER 
\def\fpage#1{\begingroup
\voffset=.3in
\thispagestyle{empty}\begin{table}[b]\centerline{\footnotesize #1}
        \end{table}\endgroup}

%--------------------------------------------------------------------------
%MACRO FOR RUNNINGHEAD
\def\runninghead#1#2{\pagestyle{myheadings}
\markboth{{\protect\footnotesize\it{\quad #1}}\hfill}
{\hfill{\protect\footnotesize\it{#2\quad}}}}

%--------------------------------------------------------------------------
\font\tenrm=cmr10
\font\tenit=cmti10 
\font\tenbf=cmbx10
\font\bfit=cmbxti10 at 10pt
\font\ninerm=cmr9
\font\nineit=cmti9
\font\ninebf=cmbx9
\font\eightrm=cmr8
\font\eightit=cmti8
\font\eightbf=cmbx8
\font\sevenrm=cmr7
\font\fiverm=cmr5

%--------------------------------------------------------------------------
\newtheorem{theorem}{Theorem}   %P.S. -- CONNECTED TO PROP, REMARK ETC...
%OR \newtheorem{theorem}{Theorem}[sectionc] WHICH HAS SECTION NUMBER

\newtheorem{lemma}{Lemma}
%OR USE \newtheorem{lemma}{Lemma}[sectionc]
\newtheorem{proposition}{Proposition}
%OR USE \newtheorem{proposition}{Proposition}[sectionc]
\newtheorem{definition}{Definition}
\newtheorem{corollary}{Corollary}
%USERS CAN ADD ON THEIR OWN NEW THEOREM-LIKE ENVIRONMENTS.
\def\@begintheorem#1#2{\trivlist        %6/9/94
        \item[\hskip\labelsep{\bf #1\ #2.}]} 
\def\@opargbegintheorem#1#2#3{\trivlist
        \item[\hskip\labelsep{\bf #1\ #2\ (#3).}]}

\newenvironment{proof}{\begin{trivlist}
        \item[\noindent]{\it Proof. }}{\quad $\Box$\end{trivlist}} 

%---------------------END OF JKTR1.STY-------------------------------------

%----------------------------itemlist1-------------------------------------
\newenvironment{itemlist1}                      %WILL GENERATE 
        {\setcounter{itemlistc}{0}              %\NOINDENT\BULLET 
         \begin{list}{$\bullet$}                %AUTOMATICALLY
        {\usecounter{itemlistc}                 %UNLESS OTHERWISE SPECIFIED
%\LEFTMARGIN10PT FOR 10PT TEXT ONLY
         \leftmargin10pt               %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
                                       %IE. 10PT = MOVE MORE TO RIGHT-->
%\LEFTMARGIN10.5PT FOR 11PT TEXT ONLY
%        \leftmargin10.5pt             %IE.    0PT = MOVE OUTSIDE LEFT MARGIN
                                       %IE. 10.5PT = MOVE MORE TO RIGHT-->
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}     %ADD EXTRA VSPACE BETWEEN ITEMS
        }}{\end{list}}
%---------------------------end of itemlist1-------------------------------

%----------------------------romanlist2------------------------------------
\newenvironment{romanlist2}[1]                  %WILL GENERATE 
        {\setcounter{romanlistc}{0}             %\NOINDENT (i)
         \begin{list}{$($\roman{romanlistc}$)$} %AUTOMATICALLY
        {\usecounter{romanlistc}                %UNLESS OTHERWISE SPECIFIED
%\LEFTMARGIN21PT FOR 10PT TEXT ONLY
%        \leftmargin21pt %(iii)         %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
         \leftmargin18pt %(ii)          %IE. 21PT = MOVE MORE TO THE RIGHT-->
%        \leftmargin15pt %(i)
%\LEFTMARGIN23PT FOR 11PT TEXT ONLY
%        \leftmargin23pt %(iii)         %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
%        \leftmargin20pt %(ii)          %IE. 23PT = MOVE MORE TO THE RIGHT-->
%        \leftmargin17pt %(i)
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}      %ADD EXTRA VSPACE BETWEEN ITEMS    
         \settowidth{\labelwidth}{#1}                          
%        \settowidth{\labelsep}{10}     %ADD EXTRA HSPACE BETWEEN THE LABEL 
                                        %AND THE ITEM TEXT
        }}{\end{list}}
%----------------------------end of romanlist2-----------------------------

%-----------------------------alphlist2------------------------------------
\newenvironment{alphlist2}[1]                   %WILL GENERATE 
        {\setcounter{enumii}{0}                 %\NOINDENT (a)
         \begin{list}{$($\alph{enumii}$)$}      %AUTOMATICALLY
        {\usecounter{enumii}                    %UNLESS OTHERWISE SPECIFIED
%\LEFTMARGIN18PT FOR 10PT TEXT ONLY
         \leftmargin18pt                %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
                                        %IE. 18PT = MOVE MORE TO THE RIGHT-->
%\LEFTMARGIN19PT FOR 11PT TEXT ONLY
%        \leftmargin19pt                %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
                                        %IE. 19PT = MOVE MORE TO THE RIGHT-->
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}      %ADD EXTRA VSPACE BETWEEN ITEMS    
         \settowidth{\labelwidth}{#1}                          
%        \settowidth{\labelsep}{10}     %ADD EXTRA HSPACE BETWEEN THE LABEL 
                                        %AND THE ITEM TEXT
        }}{\end{list}}
%---------------------------end of alphlist2-------------------------------

\endinput




% Style file for the
% Journal of Knot Theory and Its Ramifications (JKTR)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


\oddsidemargin=\evensidemargin
\addtolength{\oddsidemargin}{-30pt}
\addtolength{\evensidemargin}{-30pt}
\headsep=15pt
\baselineskip=13pt



%-----------------NEW ADDITIONS TO EXISTING ARTICLE.STY--------------------
\catcode`\@=11
\long\def\@makefntext#1{
\protect\noindent \hbox to 3.2pt {\hskip-.9pt  
$^{{\eightrm\@thefnmark}}$\hfil}#1\hfill}               %CAN BE USED 
                       
%\def\thefootnote{\fnsymbol{footnote}}
%\def\@makefnmark{\hbox to 0pt{$^{\@thefnmark}$\hss}}   %ORIGINAL 
        
\def\ps@myheadings{\let\@mkboth\@gobbletwo              %SIZE OF R/H NOS.
\def\@oddhead{\hbox{}
\rightmark\hfil\eightrm\thepage}   
\def\@oddfoot{}\def\@evenhead{\eightrm\thepage\hfil
\leftmark\hbox{}}\def\@evenfoot{}
\def\sectionmark##1{}\def\subsectionmark##1{}}

\catcode`@=11                                %SIZE OF OPENING PAGE NO.
\def\ps@plain{\let\@mkboth\@gobbletwo
     \def\@oddhead{}\def\@oddfoot{\eightrm\hfil\thepage
     \hfil}\def\@evenhead{}\let\@evenfoot\@oddfoot}


%-------------------------START OF JKTR1.STY------------------------------

\newcommand{\symbolfootnote}{\renewcommand{\thefootnote}
        {\fnsymbol{footnote}}}
\renewcommand{\thefootnote}{\fnsymbol{footnote}}
\newcommand{\alphfootnote}
        {\setcounter{footnote}{0}
         \renewcommand{\thefootnote}{\sevenrm\alph{footnote}}}

%-------------------------------------------------------------------------
%NEW DEFINED SECTION COMMANDS 
\newcounter{sectionc}\newcounter{subsectionc}\newcounter{subsubsectionc}
\renewcommand{\section}[1] {\vspace{12pt}\addtocounter{sectionc}{1} 
\setcounter{subsectionc}{0}\setcounter{subsubsectionc}{0}\noindent 
        {\tenbf\thesectionc. #1}\par\vspace{5pt}}
\renewcommand{\subsection}[1] {\vspace{12pt}\addtocounter{subsectionc}{1} 
        \setcounter{subsubsectionc}{0}\noindent 
        {\bf\thesectionc.\thesubsectionc. 
        {\kern1pt \bfit #1}}\par\vspace{5pt}}
\renewcommand{\subsubsection}[1] {\vspace{12pt}
        \addtocounter{subsubsectionc}{1}
        \noindent
        {\tenrm\thesectionc.\thesubsectionc.\thesubsubsectionc. {\kern1pt 
        \it #1}}\par\vspace{5pt}}
\newcommand{\nonumsection}[1] {\vspace{12pt}\noindent{\tenbf #1}
        \par\vspace{5pt}}

%--------------------------------------------------------------------------
%NEW MACRO TO HANDLE APPENDICES
\newcounter{appendixc}
\newcounter{subappendixc}[appendixc]
\newcounter{subsubappendixc}[subappendixc]
\renewcommand{\thesubappendixc}{\Alph{appendixc}.\arabic{subappendixc}}
\renewcommand{\thesubsubappendixc}
        {\Alph{appendixc}.\arabic{subappendixc}.\arabic{subsubappendixc}}

\renewcommand{\appendix}[1] {\vspace{12pt}      %Appendix A. Heading +
        \refstepcounter{appendixc}              %Appendix A (11/5/94)
        \setcounter{figure}{0}
        \setcounter{table}{0}
        \setcounter{lemma}{0}
        \setcounter{proposition}{0}
        \setcounter{theorem}{0}
        \setcounter{corollary}{0}
        \setcounter{definition}{0}
        \setcounter{equation}{0}
        \renewcommand{\thefigure}{\Alph{appendixc}.\arabic{figure}}
        \renewcommand{\thetable}{\Alph{appendixc}.\arabic{table}}
        \renewcommand{\theappendixc}{\Alph{appendixc}}
        \renewcommand{\thelemma}{\Alph{appendixc}.\arabic{lemma}}
        \renewcommand{\theproposition}{\Alph{appendixc}.\arabic{proposition}}
        \renewcommand{\thetheorem}{\Alph{appendixc}.\arabic{theorem}}
        \renewcommand{\thedefinition}{\Alph{appendixc}.\arabic{definition}}
        \renewcommand{\thecorollary}{\Alph{appendixc}.\arabic{corollary}}
        \renewcommand{\theequation}{\Alph{appendixc}.\arabic{equation}}
%       \noindent{\tenbf Appendix \theappendixc. #1}\par\vspace{5pt}}
        \noindent{\tenbf Appendix \theappendixc #1}\par\vspace{5pt}}

\newcommand{\APPENDIX}[1] {\vspace{12pt}        %Appendix. Heading +
        \refstepcounter{appendixc}              %Appendix (11/5/94)
        \setcounter{figure}{0}
        \setcounter{table}{0}
        \setcounter{equation}{0}
        \renewcommand{\thefigure}{\Alph{appendixc}.\arabic{figure}}
        \renewcommand{\thetable}{\Alph{appendixc}.\arabic{table}}
        \renewcommand{\theappendixc}{\Alph{appendixc}}
        \renewcommand{\theequation}{\Alph{appendixc}.\arabic{equation}}
%       \noindent{\tenbf Appendix \theappendixc. #1}\par\vspace{5pt}}
        \noindent{\tenbf Appendix#1}\par\vspace{5pt}}

\newcommand{\subappendix}[1] {\vspace{12pt}     %A.1. Heading (1/7/94)
        \refstepcounter{subappendixc}
%       \noindent{\bf Appendix \thesubappendixc.{\bfit #1}}
        \noindent{\bf \thesubappendixc{\bfit #1}}
        \par\vspace{5pt}}

\newcommand{\subsubappendix}[1] {\vspace{12pt}  %A.1.1. Heading (1/7/94)
        \refstepcounter{subsubappendixc}
%       \noindent{\rm Appendix \thesubsubappendixc.{\tenit #1}}
        \noindent{\rm \thesubsubappendixc{\tenit #1}}
        \par\vspace{5pt}}

%--------------------------------------------------------------------------
%FOLLOWING THREE COMMANDS ARE FOR `LIST' COMMAND.
\topsep=0in\parsep=0in\itemsep=0in
\parindent=15pt

%--------------------------------------------------------------------------
\newcommand{\textlineskip}{\baselineskip=13pt}
\newcommand{\smalllineskip}{\baselineskip=10pt}

%--------------------------------------------------------------------------
\newcommand{\copyrightheading}[1]
        {\vspace*{-2.5cm}\smalllineskip{\flushleft
        {\footnotesize Journal of Knot Theory and Its Ramifications #1}\\
        {\footnotesize \copyright\kern2pt World Scientific 
         Publishing Company}\\
         }}

%--------------------------------------------------------------------------
%MACRO FOR PUBLISHER INFORMATION SECTION
\newcommand{\pub}[1]{{\begin{center}\footnotesize\smalllineskip %
        Received #1\\
        \end{center}
        }}

\newcommand{\publisher}[2]{{\begin{center}\footnotesize\smalllineskip 
        Received #1\\
        Revised #2
        \end{center}
        }}

%--------------------------------------------------------------------------
%MACRO FOR ABSTRACT BLOCK
\def\abstracts#1#2#3#4{{
        \centering{\begin{minipage}{4.5in}\footnotesize\baselineskip=10pt
        \centerline{ABSTRACT} 
        \parindent=15pt #1\par 
        \parindent=15pt #2\par
        \parindent=15pt #3\par
        \parindent=15pt #4\par
        \end{minipage}}\par}} 

%--------------------------------------------------------------------------
%MARCO FOR KEYWORDS BLOCK
\def\keywords#1{{ 
        \centering{\begin{minipage}{4.5in}\footnotesize\baselineskip=10pt
        {\footnotesize\it Keywords}\/: #1
        \end{minipage}}\par}}

%-------------------------------------------------------------------------
%NEW MACRO FOR BIBLIOGRAPHY
\newcommand{\bibit}{\nineit}
\newcommand{\bibbf}{\ninebf}
\renewenvironment{thebibliography}[1]
        {\frenchspacing
         \ninerm\baselineskip=11pt
         \begin{list}{[\arabic{enumi}]}
        {\usecounter{enumi}\setlength{\parsep}{0pt}
         \setlength{\leftmargin 13.7pt}{\rightmargin 0pt} [1--9] ITEMS
%        \setlength{\leftmargin 19pt}{\rightmargin 0pt}   %[10--99] ITEMS
%        \setlength{\leftmargin 24pt}{\rightmargin 0pt}   %[100] ITEMS
         \setlength{\itemsep}{0pt} \settowidth
        {\labelwidth}{[#1]}\sloppy}}{\end{list}}

%-------------------------------------------------------------------------
%LIST ENVIRONMENTS
\newcounter{itemlistc}
\newcounter{romanlistc}
\newcounter{alphlistc}
\newcounter{arabiclistc}

\newenvironment{itemlist}
        {\setcounter{itemlistc}{0}
         \begin{list}{$\bullet$}
        {\usecounter{itemlistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

\newenvironment{romanlist}
        {\setcounter{romanlistc}{0}
         \begin{list}{$($\roman{romanlistc}$)$}
        {\usecounter{romanlistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

\newenvironment{alphlist}
        {\setcounter{alphlistc}{0}
         \begin{list}{$($\alph{alphlistc}$)$}
        {\usecounter{alphlistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

\newenvironment{arabiclist}
        {\setcounter{arabiclistc}{0}
         \begin{list}{\arabic{arabiclistc}}
        {\usecounter{arabiclistc}
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}}}{\end{list}}

%--------------------------------------------------------------------------
%FIGURE CAPTION
\newcommand{\fcaption}[1]{
        \refstepcounter{figure}
        \setbox\@tempboxa = \hbox{\footnotesize Fig.~\thefigure. #1}
        \ifdim \wd\@tempboxa > 5in
           {\begin{center}
        \parbox{5in}{\footnotesize\smalllineskip Fig.~\thefigure. #1}
            \end{center}}
        \else
             {\begin{center}
             {\footnotesize Fig.~\thefigure. #1}
              \end{center}}
        \fi}

%--------------------------------------------------------------------------
%TABLE CAPTION
\newcommand{\tcaption}[1]{
        \refstepcounter{table}
        \setbox\@tempboxa = \hbox{\footnotesize Table~\thetable. #1}
        \ifdim \wd\@tempboxa > 5in
           {\begin{center}
        \parbox{5in}{\footnotesize\smalllineskip Table~\thetable. #1}
            \end{center}}
        \else
             {\begin{center}
             {\footnotesize Table~\thetable. #1}
              \end{center}}
        \fi}

%--------------------------------------------------------------------------
%ACKNOWLEDGEMENT: this portion is from John Hershberger
%\def\@citex[#1]#2{\if@filesw\immediate\write\@auxout%
%       {\string\citation{#2}}\fi
%\def\@citea{}\@cite{\@for\@citeb:=#2\do
%       {\@citea\def\@citea{,}\@ifundefined
%       {b@\@citeb}{{\bf ?}\@warning
%       {Citation `\@citeb' on page \thepage \space undefined}}
%       {\csname b@\@citeb\endcsname}}}{#1}}

%\newif\if@cghi
%\def\cite{\@cghitrue\@ifnextchar [{\@tempswatrue
%       \@citex}{\@tempswafalse\@citex[]}}
%\def\citelow{\@cghifalse\@ifnextchar [{\@tempswatrue
%       \@citex}{\@tempswafalse\@citex[]}}
%\def\@cite#1#2{{$\null^{#1}$\if@tempswa\typeout
%       {IJCGA warning: optional citation argument 
%       ignored: `#2'} \fi}}
%\newcommand{\citeup}{\cite}

%--------------------------------------------------------------------------
%FOR SUB/SUPERSCRIPT BOLDFACED + ITALICS
\def\pmb#1{\setbox0=\hbox{#1}
        \kern-.025em\copy0\kern-\wd0
        \kern.05em\copy0\kern-\wd0
        \kern-.025em\raise.0433em\box0}
\def\mbi#1{{\pmb{\mbox{\scriptsize ${#1}$}}}}
\def\mbr#1{{\pmb{\mbox{\scriptsize{#1}}}}}

%--------------------------------------------------------------------------
%FOR FNSYMBOL FOOTNOTE AND ALPH{FOOTNOTE} 
\def\fnm#1{$^{\mbox{\scriptsize #1}}$}          %TYPE AS \FNM{A}\FNT{A}
\def\fnt#1#2{\footnotetext{\kern-.3em
        {$^{\mbox{\scriptsize #1}}$}{#2}}}

%--------------------------------------------------------------------------
%FOR CREATING THE OPENING PAGE NUMBER 
\def\fpage#1{\begingroup
\voffset=.3in
\thispagestyle{empty}\begin{table}[b]\centerline{\footnotesize #1}
        \end{table}\endgroup}

%--------------------------------------------------------------------------
%MACRO FOR RUNNINGHEAD
\def\runninghead#1#2{\pagestyle{myheadings}
\markboth{{\protect\footnotesize\it{\quad #1}}\hfill}
{\hfill{\protect\footnotesize\it{#2\quad}}}}

%--------------------------------------------------------------------------
\font\tenrm=cmr10
\font\tenit=cmti10 
\font\tenbf=cmbx10
\font\bfit=cmbxti10 at 10pt
\font\ninerm=cmr9
\font\nineit=cmti9
\font\ninebf=cmbx9
\font\eightrm=cmr8
\font\eightit=cmti8
\font\eightbf=cmbx8
\font\sevenrm=cmr7
\font\fiverm=cmr5

%--------------------------------------------------------------------------
\newtheorem{theorem}{Theorem}   %P.S. -- CONNECTED TO PROP, REMARK ETC...
%OR \newtheorem{theorem}{Theorem}[sectionc] WHICH HAS SECTION NUMBER

\newtheorem{lemma}{Lemma}
%OR USE \newtheorem{lemma}{Lemma}[sectionc]
\newtheorem{proposition}{Proposition}
%OR USE \newtheorem{proposition}{Proposition}[sectionc]
\newtheorem{definition}{Definition}
\newtheorem{corollary}{Corollary}
%USERS CAN ADD ON THEIR OWN NEW THEOREM-LIKE ENVIRONMENTS.
\def\@begintheorem#1#2{\trivlist        %6/9/94
        \item[\hskip\labelsep{\bf #1\ #2.}]} 
\def\@opargbegintheorem#1#2#3{\trivlist
        \item[\hskip\labelsep{\bf #1\ #2\ (#3).}]}

\newenvironment{proof}{\begin{trivlist}
        \item[\noindent]{\it Proof. }}{\quad $\Box$\end{trivlist}} 

%---------------------END OF JKTR1.STY-------------------------------------

%----------------------------itemlist1-------------------------------------
\newenvironment{itemlist1}                      %WILL GENERATE 
        {\setcounter{itemlistc}{0}              %\NOINDENT\BULLET 
         \begin{list}{$\bullet$}                %AUTOMATICALLY
        {\usecounter{itemlistc}                 %UNLESS OTHERWISE SPECIFIED
%\LEFTMARGIN10PT FOR 10PT TEXT ONLY
         \leftmargin10pt               %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
                                       %IE. 10PT = MOVE MORE TO RIGHT-->
%\LEFTMARGIN10.5PT FOR 11PT TEXT ONLY
%        \leftmargin10.5pt             %IE.    0PT = MOVE OUTSIDE LEFT MARGIN
                                       %IE. 10.5PT = MOVE MORE TO RIGHT-->
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}     %ADD EXTRA VSPACE BETWEEN ITEMS
        }}{\end{list}}
%---------------------------end of itemlist1-------------------------------

%----------------------------romanlist2------------------------------------
\newenvironment{romanlist2}[1]                  %WILL GENERATE 
        {\setcounter{romanlistc}{0}             %\NOINDENT (i)
         \begin{list}{$($\roman{romanlistc}$)$} %AUTOMATICALLY
        {\usecounter{romanlistc}                %UNLESS OTHERWISE SPECIFIED
%\LEFTMARGIN21PT FOR 10PT TEXT ONLY
%        \leftmargin21pt %(iii)         %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
         \leftmargin18pt %(ii)          %IE. 21PT = MOVE MORE TO THE RIGHT-->
%        \leftmargin15pt %(i)
%\LEFTMARGIN23PT FOR 11PT TEXT ONLY
%        \leftmargin23pt %(iii)         %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
%        \leftmargin20pt %(ii)          %IE. 23PT = MOVE MORE TO THE RIGHT-->
%        \leftmargin17pt %(i)
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}      %ADD EXTRA VSPACE BETWEEN ITEMS    
         \settowidth{\labelwidth}{#1}                          
%        \settowidth{\labelsep}{10}     %ADD EXTRA HSPACE BETWEEN THE LABEL 
                                        %AND THE ITEM TEXT
        }}{\end{list}}
%----------------------------end of romanlist2-----------------------------

%-----------------------------alphlist2------------------------------------
\newenvironment{alphlist2}[1]                   %WILL GENERATE 
        {\setcounter{enumii}{0}                 %\NOINDENT (a)
         \begin{list}{$($\alph{enumii}$)$}      %AUTOMATICALLY
        {\usecounter{enumii}                    %UNLESS OTHERWISE SPECIFIED
%\LEFTMARGIN18PT FOR 10PT TEXT ONLY
         \leftmargin18pt                %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
                                        %IE. 18PT = MOVE MORE TO THE RIGHT-->
%\LEFTMARGIN19PT FOR 11PT TEXT ONLY
%        \leftmargin19pt                %IE.  0PT = MOVE OUTSIDE LEFT MARGIN
                                        %IE. 19PT = MOVE MORE TO THE RIGHT-->
         \setlength{\parsep}{0pt}
         \setlength{\itemsep}{0pt}      %ADD EXTRA VSPACE BETWEEN ITEMS    
         \settowidth{\labelwidth}{#1}                          
%        \settowidth{\labelsep}{10}     %ADD EXTRA HSPACE BETWEEN THE LABEL 
                                        %AND THE ITEM TEXT
        }}{\end{list}}
%---------------------------end of alphlist2-------------------------------

\endinput

